Transceiver Noise Characterization based on Perturbations

In this paper, we discuss a new technique for measuring transceiver noise, skew, and for the detection of uncompensated transceiver impairments. The method consists on the introduction of frequency domain notch or notches at the transmitter, which allows to estimate of the Signal-to-Noise and Distortion Ratio (SNDR) at different stages over the transmission chain. The proposed technique requires the detection of the signal spectrum using either: a modem receiver, an Optical Spectrum Analyzer (OSA), an oscilloscope, or an Electrical Spectrum Analyzer (ESA), depending on the stage where the spectrum is measured and requiring minimal processing of the received signal. Our analysis is focused on Ciena's WaveLogic Ai commercial transceiver and a 95 Gbaud DAC. We demonstrate that symmetrically placed frequency domain notches can be used to mitiguate the influence of crosstalk on the SNDR estimates. Finally, we show how a single notch spectrum can be used to detect and compensate for impairments, and we perform skew estimation as an example.

==> XtalkAnalysis/2_CreateMyOwnOne/importAmpData.m <==
function DATA = importAmpData(dataLines)

filename    =   '20log10Ampl';

%IMPORTFILE Import data from a text file
%  LOG10AMPL = IMPORTFILE(FILENAME) reads data from text file FILENAME
%  for the default selection.  Returns the data as a table.
%
%  LOG10AMPL = IMPORTFILE(FILE, DATALINES) reads data for the specified
%  row interval(s) of text file FILENAME. Specify DATALINES as a
%  positive scalar integer or a N-by-2 array of positive scalar integers
%  for dis-contiguous row intervals.
%
%  Example:
%  log10Ampl = importfile("D:\OneDrive - University Of Cambridge\4 - PhD\3_My papers\30_TransceiverNoiseCallibration\XtalkAnalysis\2_CreateMyOwnOne\20log10Ampl.csv", [3, Inf]);
%
%  See also READTABLE.
%
% Auto-generated by MATLAB on 31-Oct-2020 14:36:53

%% Input handling

% If dataLines is not specified, define defaults
if nargin < 1
    dataLines = [3, Inf];
end

%% Setup the Import Options
opts = delimitedTextImportOptions("NumVariables", 8);

% Specify range and delimiter
opts.DataLines = dataLines;
opts.Delimiter = ",";

% Specify column names and types
opts.VariableNames = ["Dataset1", "VarName2", "Dataset2", "VarName4", "Dataset3", "VarName6", "Dataset4", "VarName8"];
opts.VariableTypes = ["double", "double", "double", "double", "double", "double", "double", "double"];
opts.ExtraColumnsRule = "ignore";
opts.EmptyLineRule = "read";

% Import the data
DATA = readtable(filename, opts);

end

==> XtalkAnalysis/2_CreateMyOwnOne/importAngleData.m <==
function DATA = importAngleData(dataLines)

filename    =   'angle.csv';

%IMPORTFILE Import data from a text file
%  ANGLE = IMPORTFILE(FILENAME) reads data from text file FILENAME for
%  the default selection.  Returns the data as a table.
%
%  ANGLE = IMPORTFILE(FILE, DATALINES) reads data for the specified row
%  interval(s) of text file FILENAME. Specify DATALINES as a positive
%  scalar integer or a N-by-2 array of positive scalar integers for
%  dis-contiguous row intervals.
%
%  Example:
%  angle = importfile("D:\OneDrive - University Of Cambridge\4 - PhD\3_My papers\30_TransceiverNoiseCallibration\XtalkAnalysis\2_CreateMyOwnOne\angle.csv", [3, Inf]);
%
%  See also READTABLE.
%
% Auto-generated by MATLAB on 31-Oct-2020 14:38:15

%% Input handling

% If dataLines is not specified, define defaults
if nargin < 1
    dataLines = [3, Inf];
end

%% Setup the Import Options
opts = delimitedTextImportOptions("NumVariables", 8);

% Specify range and delimiter
opts.DataLines = dataLines;
opts.Delimiter = ",";

% Specify column names and types
opts.VariableNames = ["Dataset1", "VarName2", "Dataset2", "VarName4", "Dataset3", "VarName6", "Dataset4", "VarName8"];
opts.VariableTypes = ["double", "double", "double", "double", "double", "double", "double", "double"];
opts.ExtraColumnsRule = "ignore";
opts.EmptyLineRule = "read";

% Import the data
DATA = readtable(filename, opts);

end

==> XtalkAnalysis/2_CreateMyOwnOne/importAngleData2.m <==
function DATA = importAngleData2(dataLines)

filename    =   'angle2.csv';

%IMPORTFILE Import data from a text file
%  ANGLE2 = IMPORTFILE(FILENAME) reads data from text file FILENAME for
%  the default selection.  Returns the data as a table.
%
%  ANGLE2 = IMPORTFILE(FILE, DATALINES) reads data for the specified row
%  interval(s) of text file FILENAME. Specify DATALINES as a positive
%  scalar integer or a N-by-2 array of positive scalar integers for
%  dis-contiguous row intervals.
%
%  Example:
%  angle2 = importfile("D:\OneDrive - University Of Cambridge\4 - PhD\3_My papers\30_TransceiverNoiseCallibration\XtalkAnalysis\2_CreateMyOwnOne\angle2.csv", [3, Inf]);
%
%  See also READTABLE.
%
% Auto-generated by MATLAB on 31-Oct-2020 15:43:59

%% Input handling

% If dataLines is not specified, define defaults
if nargin < 1
    dataLines = [3, Inf];
end

%% Setup the Import Options
opts = delimitedTextImportOptions("NumVariables", 8);

% Specify range and delimiter
opts.DataLines = dataLines;
opts.Delimiter = ",";

% Specify column names and types
opts.VariableNames = ["Dataset1", "VarName2", "Dataset2", "VarName4", "Dataset3", "VarName6", "Dataset4", "VarName8"];
opts.VariableTypes = ["double", "double", "double", "double", "double", "double", "double", "double"];
opts.ExtraColumnsRule = "ignore";
opts.EmptyLineRule = "read";

% Import the data
DATA = readtable(filename, opts);

end

==> XtalkAnalysis/2_CreateMyOwnOne/main_v1.m <==
clear all;
close all;
clc;

%%  
Color   =   PlotParam();
AMP     =   importAmpData();
ANGLE   =   importAngleData();
ANGLE   =   importAngleData2();

%%  
OrgData	=   load('XHw_sampleforCambridge.mat');

%%  
subplot(2,1,1); %   amplitude.
plot(OrgData.f_pos_fv,20*log10(abs(OrgData.XHw_X(:,1))),'color',Color.COLORs(1,:));   hold on;
plot(AMP.Dataset1,AMP.VarName2,'*','color',Color.COLORs(1,:));   hold on;
plot(OrgData.f_pos_fv,20*log10(abs(OrgData.XHw_X(:,2))),'color',Color.COLORs(2,:));   hold on;
plot(AMP.Dataset2,AMP.VarName4,'*','color',Color.COLORs(2,:));   hold on;
plot(OrgData.f_pos_fv,20*log10(abs(OrgData.XHw_X(:,3))),'color',Color.COLORs(3,:));   hold on;
plot(AMP.Dataset3,AMP.VarName6,'*','color',Color.COLORs(3,:));   hold on;
plot(OrgData.f_pos_fv,20*log10(abs(OrgData.XHw_X(:,4))),'color',Color.COLORs(4,:));   hold on;
plot(AMP.Dataset4,AMP.VarName8,'*','color',Color.COLORs(4,:));   hold on;

subplot(2,1,2);
plot(OrgData.f_pos_fv,unwrap(angle(OrgData.XHw_X(:,1))),'color',Color.COLORs(1,:));   hold on;
plot(ANGLE.Dataset1,ANGLE.VarName2,'*','color',Color.COLORs(1,:));   hold on;
plot(OrgData.f_pos_fv,unwrap(angle(OrgData.XHw_X(:,2))),'color',Color.COLORs(2,:));   hold on;
plot(ANGLE.Dataset2,ANGLE.VarName4,'*','color',Color.COLORs(2,:));   hold on;
plot(OrgData.f_pos_fv,unwrap(angle(OrgData.XHw_X(:,3))),'color',Color.COLORs(3,:));   hold on;
plot(ANGLE.Dataset3,ANGLE.VarName6,'*','color',Color.COLORs(3,:));   hold on;
plot(OrgData.f_pos_fv,unwrap(angle(OrgData.XHw_X(:,4))),'color',Color.COLORs(4,:));   hold on;
plot(ANGLE.Dataset4,ANGLE.VarName8,'*','color',Color.COLORs(4,:));   hold on;


%%  Performing interpolation to obtain a similar type of file:
AMP1    =   (10.^(interp1(AMP.Dataset1(~isnan(AMP.Dataset1)),AMP.VarName2(~isnan(AMP.Dataset1)),OrgData.f_pos_fv)/20));
AMP2    =   (10.^(interp1(AMP.Dataset2(~isnan(AMP.Dataset2)),AMP.VarName4(~isnan(AMP.Dataset2)),OrgData.f_pos_fv)/20));
AMP3    =   (10.^(interp1(AMP.Dataset3(~isnan(AMP.Dataset3)),AMP.VarName6(~isnan(AMP.Dataset3)),OrgData.f_pos_fv)/20));
AMP4    =   (10.^(interp1(AMP.Dataset4(~isnan(AMP.Dataset4)),AMP.VarName8(~isnan(AMP.Dataset4)),OrgData.f_pos_fv)/20));

AMP1    =   AMP1.*(exp(1i.*interp1(ANGLE.Dataset1(~isnan(ANGLE.Dataset1)),ANGLE.VarName2(~isnan(ANGLE.Dataset1)),OrgData.f_pos_fv)));
AMP2    =   AMP2.*(exp(1i.*interp1(ANGLE.Dataset2(~isnan(ANGLE.Dataset2)),ANGLE.VarName4(~isnan(ANGLE.Dataset2)),OrgData.f_pos_fv)));
AMP3    =   AMP3.*(exp(1i.*interp1(ANGLE.Dataset3(~isnan(ANGLE.Dataset3)),ANGLE.VarName6(~isnan(ANGLE.Dataset3)),OrgData.f_pos_fv)));
AMP4    =   AMP4.*(exp(1i.*interp1(ANGLE.Dataset4(~isnan(ANGLE.Dataset4)),ANGLE.VarName8(~isnan(ANGLE.Dataset4)),OrgData.f_pos_fv)));

%%  
OrgDataF        =   OrgData;
OrgDataF.XHw_X  =   [AMP1,AMP2,AMP3,AMP4];
OrgDataF.XHw_X(isnan(OrgDataF.XHw_X))   =   0;

f_pos_fv        =   OrgData.f_pos_fv;  
XHw_X           =   OrgDataF.XHw_X;
save('XHw_SynteticCase','f_pos_fv','XHw_X');

%%  
figure();
subplot(2,1,1);
plot(f_pos_fv,20*log10(abs(XHw_X)));    hold on;
subplot(2,1,2);
plot(f_pos_fv,unwrap(angle(XHw_X)));    hold on;



